On the order of the QCD chiral phase transition for different numbers of quark flavours

The nature of the QCD chiral phase transition in the limit of vanishing quark masses has remained elusive for a long time, since it cannot be simulated directly on the lattice and is strongly cutoff-dependent. We report on a comprehensive ongoing study using unimproved staggered fermions with $N_\text{f}\in[2,8]$ mass-degenerate flavours on $N_\tau\in\{4,6,8\}$ lattices, in which we locate the chiral critical surface separating regions with first-order transitions from crossover regions in the bare parameter space of the lattice theory. Employing the fact that it terminates in a tricritical line, this surface can be extrapolated to the chiral limit using tricritical scaling with known exponents. Knowing the order of the transitions in the lattice parameter space, conclusions for approaching the continuum chiral limit in the proper order can be drawn. While a narrow first-order region cannot be ruled out, we find initial evidence consistent with a second-order chiral transition in all massless theories with $N_\text{f}\leq 6$, and possibly up to the onset of the conformal window at $9\lesssim N_\text{f}^*\lesssim 12$. A reanalysis of already published $\mathcal{O}(a)$-improved $N_\text{f}=3$ Wilson data on $N_\tau\in[4,12]$ is also consistent with tricritical scaling, and the associated change from first to second-order on the way to the continuum chiral limit. We discuss a modified Columbia plot and a phase diagram for many-flavour QCD that reflect these possible features.

==> anc/README <==
The file "make_plot.tex" needs to be compiled e.g. via pdflatex in order to obtain any data plot of the paper.

At least two stragies are possible:

1. Edit the TeX file at line 63 using one of the available plot labels (see more details here below) or
2. Compile the TeX file on the command line defining the \selectPlot TeX macro via e.g.
      pdflatex "\def\selectPlot{<plot label>} \input{make_plot.tex}"

The available plot labels are the following:
   - produceBetaMfixedNtPlot
   - produceBetaMfixedNfPlot
   - produceMNffixedNtPlot
   - produceMTfixedNfPlot
   - produceMTNfVfirstorderPlot
   - produceMTNfVsecondorderPlot
   - produceNfTtricPlot
   - produceMpsTPlot

Hence the command example in 2. can e.g. become
      pdflatex "\def\selectPlot{produceMpsTPlot} \input{make_plot.tex}"


ATTENTION: If you want to redo any plot, make sure to have in the compilation folder both the data
           file ("staggered.dat", "staggered_Nf-Ttric.dat", and "wilson.dat") AND the fit outcome file,
           which is contained in the paper folder ("fit_outcome.tex" file).


==> anc/make_plot.tex <==
\documentclass[border=1mm]{standalone}
\usepackage[usenames,dvipsnames]{xcolor}
\usepackage{%
  pgfplots,
  amsmath,
  mathabx,
  xinttools,
  etoolbox
}
\usepgfplotslibrary{fillbetween}
\pgfplotsset{compat=newest}
\usetikzlibrary{calc,positioning}

% Data filenames
\ifdefined\staggeredFilename
\else
  \newcommand{\staggeredFilename}{staggered.dat}
\fi
\ifdefined\staggeredTtricFilename
\else
  \newcommand{\staggeredTtricFilename}{staggered_Nf-Ttric.dat}
\fi
\ifdefined\wilsonFilename
\else
  \newcommand{\wilsonFilename}{wilson.dat}
\fi
\ifdefined\fitoutcome
\else
  \newcommand{\fitoutcome}{fit_outcome.tex}
\fi

\input{\fitoutcome}

\makeatletter
\newcommand{\MissingCoeff}[1]{%
  \@latex@error
    {Coefficient \csname#1\endcsname not available for plot.\MessageBreak
      Be sure to have it available\MessageBreak
      in the fit outcome file}% Error message
    {}% Help text
}
\newcommand{\checkCoefficient}[1]{%
  \ifcsname#1\endcsname\else\MissingCoeff{#1}\fi%
}
\makeatother

% Which plot should be produced
% NOTE: \newbool set bool to false and then one can be set to true.
%       This is done via the \selectPlot macro which can also be
%       defined at compile time via the -e option of pdflatex.
\newbool{produceBetaMfixedNtPlot}
\newbool{produceBetaMfixedNfPlot}
\newbool{produceMNffixedNtPlot}
\newbool{produceMTfixedNfPlot}
\newbool{produceMTNfVfirstorderPlot}
\newbool{produceMTNfVsecondorderPlot}
\newbool{produceNfTtricPlot}
\newbool{produceMpsTPlot}

\ifdefined\selectPlot
  \booltrue{\selectPlot}
\else
  \booltrue{produceMTfixedNfPlot}
\fi

\newbool{rescaleMass}
\ifboolexpr{
  bool {produceBetaMfixedNtPlot}     or
  bool {produceBetaMfixedNfPlot}     or
  bool {produceMTfixedNfPlot}        or
  bool {produceMTNfVsecondorderPlot} or
  bool {produceMpsTPlot}
}{\booltrue{rescaleMass}}{}

%============================================================================================
% GENERAL DEFINITIONS FOR ALL PLOTS

% Colors per dataset
\pgfplotsset{
  mark list fill={.},
  % Nf
  nfIII/.style={  red,             every mark/.append style={fill=\pgfplotsmarklistfill},   mark=*},
  nfIV/.style={   orange,          every mark/.append style={fill=\pgfplotsmarklistfill},   mark=square*},
  nfV/.style={    Cyan,            every mark/.append style={fill=\pgfplotsmarklistfill},   mark=diamond*},
  nfVI/.style={   Blue,            every mark/.append style={fill=\pgfplotsmarklistfill},   mark=pentagon*},
  nfVII/.style={  lime!90!black,   every mark/.append style={fill=\pgfplotsmarklistfill},   mark=halfcircle*},
  nfVIII/.style={ ForestGreen,     every mark/.append style={fill=\pgfplotsmarklistfill},   mark=halfsquare*},
  % Nt
  ntIV/.style={   NavyBlue,        every mark/.append style={fill=\pgfplotsmarklistfill},   mark=*},
  ntVI/.style={   YellowOrange,    every mark/.append style={fill=\pgfplotsmarklistfill},   mark=square*},
  ntVIII/.style={ Plum,            every mark/.append style={fill=\pgfplotsmarklistfill},   mark=diamond*},
  % upper-lower-Nftric bounds
  lowerB/.style={red, every mark/.append style={fill=\pgfplotsmarklistfill},   mark=diamond*},
  upperB/.style={red, every mark/.append style={fill=\pgfplotsmarklistfill},   mark=*},
  extrB/.style={ red, every mark/.append style={fill=\pgfplotsmarklistfill},   mark=square*},
}

\pgfplotscreateplotcyclelist{nfcycle}{
  nfIII\\%
  nfIV\\%
  nfV\\%
  nfVI\\%
  nfVII\\%
  nfVIII\\%
}
\pgfplotscreateplotcyclelist{ntcycle}{
  ntIV\\%
  ntVI\\%
  ntVIII\\%
}
\pgfplotscreateplotcyclelist{nfVcycle}{
  nfV\\%
}

\ifbool{produceBetaMfixedNtPlot}{%
  \checkCoefficient{coeffCzeroNtIV}
  \checkCoefficient{coeffConeNtIV}
  \checkCoefficient{coeffCtwoNtIV}
  \checkCoefficient{coeffCzeroNtVI}
  \checkCoefficient{coeffConeNtVI}
  \checkCoefficient{coeffCtwoNtVI}
}{}
\ifbool{produceMNffixedNtPlot}{%
  \checkCoefficient{coeffDcenterNtIV}
  \checkCoefficient{coeffDoneNtIV}
  \checkCoefficient{coeffDtwoNtIV}
  \checkCoefficient{coeffDcenterNtVI}
  \checkCoefficient{coeffDoneNtVI}
  \checkCoefficient{coeffDtwoNtVI}
}{}
\ifbool{produceMTfixedNfPlot}{%
  \checkCoefficient{coeffFcenterScalingNfV}
  \checkCoefficient{coeffFoneScalingNfV}
  \checkCoefficient{coeffFtwoScalingNfV}
  \checkCoefficient{coeffFcenterScalingNfVI}
  \checkCoefficient{coeffFoneScalingNfVI}
  \checkCoefficient{coeffFtwoScalingNfVI}
  \checkCoefficient{coeffFcenterScalingNfVII}
  \checkCoefficient{coeffFoneScalingNfVII}
  \checkCoefficient{coeffFtwoScalingNfVII}
}{}
\ifbool{produceMTNfVfirstorderPlot}{%
  \checkCoefficient{coeffFToneQuadraticNfV}
  \checkCoefficient{coeffFTtwoQuadraticNfV}
  \checkCoefficient{coeffFTtwoCubicNfV}
  \checkCoefficient{coeffFTthreeCubicNfV}
}{}
\ifbool{produceMTNfVsecondorderPlot}{%
  \checkCoefficient{coeffEIcenterLinearOnly}
  \checkCoefficient{coeffEIoneLinearOnly}
  \checkCoefficient{coeffEIcenterQuadraticOnly}
  \checkCoefficient{coeffEItwoQuadraticOnly}
  \checkCoefficient{coeffFcenterScalingNfV}
  \checkCoefficient{coeffFoneScalingNfV}
  \checkCoefficient{coeffFtwoScalingNfV}
}{}
\ifbool{produceMpsTPlot}{%
  \checkCoefficient{coeffHcenterNtIVtoVIII}
  \checkCoefficient{coeffHoneNtIVtoVIII}
  \checkCoefficient{coeffHtwoNtIVtoVIII}
  \checkCoefficient{coeffHcenterNtVItoXII}
  \checkCoefficient{coeffHoneNtVItoXII}
  \checkCoefficient{coeffHtwoNtVItoXII}
  \checkCoefficient{coeffHcenterNtVIIItoXII}
  \checkCoefficient{coeffHoneNtVIIItoXII}
}{}

\tikzset{%
  declare function={% 
    taylor(\x,\xc,\a,\b,\c)=\a+\b*(\x-\xc)+\c*(\x-\xc)^2;
    tricTaylor(\x,\xc,\a,\b,\c)=\a+\b*(\x-\xc)^0.4+\c*(\x-\xc)^0.8;
    inverseTricTaylor(\x,\xc,\a,\b,\c)=\a+\b*(\x-\xc)^2.5+\c*(\x-\xc)^3.5;
    quadraticTermInverted(\x,\xc,\a)=\a*sqrt(\x-\xc);
  }
}

% axis labels 
\newcommand{\nf}{N_{\text{f}}}
\newcommand{\nt}{N_{\tau}}
\newcommand{\aT}{aT}
\newcommand{\am}{am}
\newcommand{\amps}{am_\text{PS}}

% axis ranges
\newcommand{\amMin}{0.}
\newcommand{\amMax}{0.200}
\newcommand{\nfMin}{1.0}
\newcommand{\nfMax}{8.0}
\newcommand{\ntMin}{4}
\newcommand{\ntMax}{8}
\newcommand{\aTMin}{0.0}
\newcommand{\aTMax}{0.3}
\newcommand{\betaMin}{4.6}
\newcommand{\betaMax}{5.3}

% columns & expressions
% LaTeX (pgfplots) description of staggered and wilson data file (wilson has no beta cols)
\newcommand{\nfCol}{0}
\newcommand{\nfExpr}{(\thisrowno{0})}
\newcommand{\ntCol}{1}
\newcommand{\ntExpr}{(\thisrowno{1})}
\newcommand{\aTExpr}{(\thisrowno{1}^(-1))}
\newcommand{\amCol}{2}
\newcommand{\amExpr}{(\thisrowno{\amCol})}
\newcommand{\amColErr}{3}
\newcommand{\amErrExpr}{(\thisrowno{\amColErr})}
\newcommand{\betaCol}{4}
\newcommand{\betaExpr}{(\thisrowno{4})}
\newcommand{\betaColErr}{5}
\newcommand{\betaExprErr}{(\thisrowno{5})}

\ifbool{rescaleMass}{%
  \renewcommand{\am}{(am)^{2/5}}
  \renewcommand{\amps}{(am_\text{PS})^{4/5}}
  \let\oldamMax\amMax % No need for \LetLtxMacro here -> https://tex.stackexchange.com/a/47372/128737
  \ifbool{produceMpsTPlot}{% <-- Wilson
    \renewcommand{\amExpr}{(\thisrowno{\amCol}^(4./5))}
    \renewcommand{\amErrExpr}{((4./5)*(\thisrowno{\amCol}^(-1./5)*\thisrowno{\amColErr}))}
    \renewcommand{\amMax}{\oldamMax^0.8}
  }{% <-- Staggered
    \renewcommand{\amExpr}{(\thisrowno{\amCol}^(2./5))}
    \renewcommand{\amErrExpr}{((2./5)*(\thisrowno{\amCol}^(-3./5)*\thisrowno{\amColErr}))}
    \renewcommand{\amMax}{\oldamMax^0.4}
  }
}{}
%============================================================================================


%============================================================================================
% PICK UP CORRECT QUANTITY DEPENDING ON PLOT

\newcommand{\datafile}{\staggeredFilename}

\ifbool{produceBetaMfixedNtPlot}{%
  % y-axis information
  \newcommand{\ylab}{\beta}
  \newcommand{\yExpr}{\betaExpr}
  \newcommand{\yErrExpr}{\betaExprErr}
  \newcommand{\ymin}{\betaMin}
  \newcommand{\ymax}{\betaMax}
  % x-axis information
  \newcommand{\xlab}{\am}
  \newcommand{\xExpr}{\amExpr}
  \newcommand{\xErrExpr}{\amErrExpr}
  \newcommand{\xmin}{\amMin}
  \newcommand{\xmax}{\amMax}
  % Dataset selection
  \newcommand{\setlab}{\nt}
  \newcommand{\colset}{\ntCol}
  \newcommand{\sets}{4, 6, 8}
  \pgfplotsset{cycle list name=ntcycle}
}{}
\ifbool{produceBetaMfixedNfPlot}{%
  % y-axis information
  \newcommand{\ylab}{\beta}
  \newcommand{\yExpr}{\betaExpr}
  \newcommand{\yErrExpr}{\betaExprErr}
  \newcommand{\ymin}{\betaMin}
  \newcommand{\ymax}{\betaMax}
  % x-axis information
  \newcommand{\xlab}{\am}
  \newcommand{\xExpr}{\amExpr}
  \newcommand{\xErrExpr}{\amErrExpr}
  \newcommand{\xmin}{\amMin}
  \newcommand{\xmax}{\amMax}
  % Dataset selection
  \newcommand{\setlab}{\nf}
  \newcommand{\colset}{\nfCol}
  \newcommand{\sets}{3, 4, 5, 6, 7, 8}
  \pgfplotsset{cycle list name=nfcycle}
}{}

\ifbool{produceMNffixedNtPlot}{%
  % y-axis information
  \newcommand{\ylab}{\am\vphantom{)^{2/5}}}
  \newcommand{\yExpr}{\amExpr}
  \newcommand{\yErrExpr}{\amErrExpr}
  \newcommand{\ymin}{\amMin}
  \newcommand{\ymax}{0.065}
  % x-axis information
  \newcommand{\xlab}{\nf}
  \newcommand{\xExpr}{\nfExpr}
  \newcommand{\xmin}{\nfMin}
  \newcommand{\xmax}{\nfMax}
  % Dataset selection
  \newcommand{\setlab}{\nt}
  \newcommand{\colset}{\ntCol}
  \newcommand{\sets}{4, 6, 8}
  \pgfplotsset{cycle list name=ntcycle}
}{}
\ifbool{produceMTfixedNfPlot}{%
  % y-axis information
  \newcommand{\ylab}{\am}
  \newcommand{\yExpr}{\amExpr}
  \newcommand{\yErrExpr}{\amErrExpr}
  \newcommand{\ymin}{\amMin}
  \newcommand{\ymax}{\amMax}
  % x-axis information
  \newcommand{\xlab}{\aT\vphantom{\nf}}
  \newcommand{\xExpr}{\aTExpr}
  \newcommand{\xmin}{\aTMin}
  \newcommand{\xmax}{\aTMax}
  % Dataset selection
  \newcommand{\setlab}{\nf}
  \newcommand{\colset}{\nfCol}
  \newcommand{\sets}{3, 4, 5, 6, 7, 8}
  \pgfplotsset{%
    cycle list name=nfcycle,
    ytick distance=0.1
  }
}{}

\ifbool{produceMTNfVfirstorderPlot}{%
  % y-axis information
  \newcommand{\ylab}{\am}
  \newcommand{\yExpr}{\amExpr}
  \newcommand{\yErrExpr}{\amErrExpr}
  \newcommand{\ymin}{-0.01}
  \newcommand{\ymax}{0.1}
  % x-axis information
  \newcommand{\xlab}{\aT}
  \newcommand{\xExpr}{\aTExpr}
  \newcommand{\xmin}{\aTMin}
  \newcommand{\xmax}{\aTMax}
  % Dataset selection
  \newcommand{\setlab}{\nf}
  \newcommand{\colset}{\nfCol}
  \newcommand{\sets}{5}
  \pgfplotsset{cycle list name=nfVcycle}
}{}

\ifbool{produceMTNfVsecondorderPlot}{%
  % y-axis information
  \newcommand{\ylab}{\am}
  \newcommand{\yExpr}{\amExpr}
  \newcommand{\yErrExpr}{\amErrExpr}
  \newcommand{\ymin}{\amMin}
  \newcommand{\ymax}{\amMax}
  % x-axis information
  \newcommand{\xlab}{\aT}
  \newcommand{\xExpr}{\aTExpr}
  \newcommand{\xmin}{\aTMin}
  \newcommand{\xmax}{\aTMax}
  % Dataset selection
  \newcommand{\setlab}{\nf}
  \newcommand{\colset}{\nfCol}
  \newcommand{\sets}{5}
  \pgfplotsset{%
    cycle list name=nfVcycle,
    ytick distance=0.1
  }
}{}

\ifbool{produceNfTtricPlot}{%
  \renewcommand{\datafile}{\staggeredTtricFilename}
  % y-axis information
  \newcommand{\ylab}{\nf}
  \newcommand{\yExpr}{\nfExpr}
  \newcommand{\ymin}{\nfMin}
  \newcommand{\ymax}{\nfMax}
  % x-axis information
  \newcommand{\xlab}{\aT}
  \newcommand{\xmin}{\aTMin-0.02}
  \newcommand{\xmax}{\aTMax}
  \pgfplotsset{ytick distance=1}
}{}

\ifbool{produceMpsTPlot}{%
  \renewcommand{\datafile}{\wilsonFilename}
  % y-axis information
  \newcommand{\ylab}{\amps}
  \newcommand{\yExpr}{\amExpr}
  \newcommand{\yErrExpr}{\amErrExpr}
  \newcommand{\ymin}{\amMin}
  \newcommand{\ymax}{1.2}
  % x-axis information
  \newcommand{\xlab}{\aT}
  \newcommand{\xExpr}{\aTExpr}
  \newcommand{\xmin}{\aTMin}
  \newcommand{\xmax}{\aTMax}
  % Dataset selection
  \newcommand{\setlab}{\nf}
  \newcommand{\colset}{\nfCol}
  \newcommand{\sets}{3}
  \pgfplotsset{%
    cycle list name=nfcycle,
    ytick distance=0.2
  }
}{}




\pgfplotsset{%
  % Custom axis style and add all keys/options that are valid for this particular style
  myAxis/.style={
    width=9cm,
    height=6cm,
    scaled x ticks=false,
    scaled y ticks=false,
    x tick label style={
      /pgf/number format/fixed,
      %/pgf/number format/precision=2,
    },
    y tick label style={
      %/pgf/number format/zerofill,
      /pgf/number format/fixed,
      %/pgf/number format/precision=1
    },
    % ylabel style={rotate=-90, font=\Large},
    xlabel={$\xlab$},
    ylabel={$\ylab$},
    % ylabel style={font=\large},
    % xlabel style={font=\large},
    xmin=\xmin,xmax=\xmax,ymin=\ymin,ymax=\ymax,
    axis on top=true, clip=true,
    legend style={at={(0.5,1.01)},anchor=south, /tikz/every even column/.append style={column sep=4mm}, /tikz/every odd column/.append style={column sep=2mm}, draw=none, font=\small},
    legend columns = 3,
    % legend style={at={(axis cs:\xmin+.01*\xmin,\ymax-0.01*\ymax)},anchor=north west, line width=0.1pt, font=\footnotesize, draw=none}%, row sep=5pt}
  },
  myError/.style={
    error bars/.cd,
    y dir = both, y explicit,
    x dir = both, x explicit,
    error bar style={line width=0.5pt},
    error mark options={
      rotate=90,
      mark size=2.5pt}},
  % Functionality to only read lines from table based on their content in a given column
  discard if not/.style 2 args={
    x filter/.code={
      \edef\tempa{\thisrowno{#1}}
      \edef\tempb{#2}
      \ifx\tempa\tempb
      \else
      \def\pgfmathresult{inf}
      \fi
    }
  },
  % The legend entry key for addplot
  legend entry/.initial=,
  every axis plot post/.code={%
    \pgfkeysgetvalue{/pgfplots/legend entry}\tempValue
    \ifx\tempValue\empty
    \pgfkeysalso{/pgfplots/forget plot}%
    \else
    \expandafter\addlegendentry\expandafter{\tempValue}%
    \fi
  },
  % Funtion style in plots
  myFunction/.style 2 args={%
    samples=#1,
    mark=none,
    line width=#2
  },
  myFunction/.default={200}{0.7pt}
}

\begin{document}
\begin{tikzpicture}

      \begin{axis}[myAxis]
          \ifbool{produceNfTtricPlot}{}{%
            \xintFor #1 in {\sets} 
            \do {
              \addplot+ [only marks, legend entry={$\setlab=#1$}, legend image post style={sharp plot,|-|}, myError] table[x expr=\xExpr, y expr=\yExpr, y error expr=\yErrExpr, 
              % x error expr=\xErrExpr,
              discard if not={\colset}{#1}]{\datafile};
            }
          }
          \ifbool{produceBetaMfixedNtPlot}{%
            \addplot [domain=0:0.50, ntIV, myFunction] {taylor(x,0.0,\coeffCzeroNtIV,\coeffConeNtIV,\coeffCtwoNtIV)};
            \addplot [domain=0:0.33, ntVI, myFunction] {taylor(x,0.0,\coeffCzeroNtVI,\coeffConeNtVI,\coeffCtwoNtVI)};
            \draw[dashed,  thin, gray] (axis cs:0.25,4.9) -- node[pos=1, anchor=190, inner sep=0pt, font=\scriptsize]{Fit range endpoint} (axis cs:0.25,5.2);
          }{}
          \ifbool{produceMNffixedNtPlot}{%
            \addplot [domain=1:3.0, ntIV, myFunction] {inverseTricTaylor(x,\coeffDcenterNtIV,0.0,\coeffDoneNtIV,\coeffDtwoNtIV)};
            \addplot [domain=1:5.5, ntVI, myFunction] {inverseTricTaylor(x,\coeffDcenterNtVI,0.0,\coeffDoneNtVI,\coeffDtwoNtVI)};
            \draw[dashed,  thin, gray] (axis cs:2.7,0.04) -- node[pos=0, name=fitA]{}(axis cs:2.7,0.01);
            \draw[dashed,  thin, gray] (axis cs:4.5,0.04) -- node[pos=0, name=fitB]{}(axis cs:4.5,0.01);
            \node[anchor=south, text=gray, font=\scriptsize] at ($(fitA)!0.5!(fitB)$) {Fit range endpoint};
          }{}
          \ifbool{produceMTfixedNfPlot}{%
            \addplot [domain=\xmin:\xmax, nfV,   myFunction] {taylor(x,\coeffFcenterScalingNfV,0.0,\coeffFoneScalingNfV,\coeffFtwoScalingNfV)};
            \addplot [domain=\xmin:\xmax, nfVI,  myFunction] {taylor(x,\coeffFcenterScalingNfVI,0.0,\coeffFoneScalingNfVI,\coeffFtwoScalingNfVI)};
            \addplot [domain=\xmin:\xmax, nfVII, myFunction] {taylor(x,\coeffFcenterScalingNfVII,0.0,\coeffFoneScalingNfVII,\coeffFtwoScalingNfVII)};
          }{}
          \ifbool{produceMTNfVfirstorderPlot}{%
            \draw[gray, very thin] (axis cs: \xmin, 0) -- (axis cs: \xmax, 0);
            \addplot [domain=\xmin:\xmax, myFunction, Blue, dashed, legend entry={$\tilde{\mathcal{F}}_1,\, \tilde{\mathcal{F}}_2$}] {taylor(x,0.0,0.0,\coeffFToneQuadraticNfV,\coeffFTtwoQuadraticNfV)};
            \addplot [domain=\xmin:\xmax, myFunction, OrangeRed,    legend entry={$\tilde{\mathcal{F}}_2,\, \tilde{\mathcal{F}}_3$}] {taylor(x,0.0,0.0,0.0,\coeffFTtwoCubicNfV) + \coeffFTthreeCubicNfV*\x^3};
          }{}
          \ifbool{produceMTNfVsecondorderPlot}{%
            \pgfplotsset{legend columns=2}
            \addplot [domain=\xmin:\xmax, myFunction, ForestGreen,                        legend entry={$\mathcal{F}_1,\,\mathcal{F}_2$}] {taylor(x,\coeffFcenterScalingNfV,0.0,\coeffFoneScalingNfV,\coeffFtwoScalingNfV)};
            \addplot [domain=\xmin:\xmax, myFunction, Blue, dashed,                       legend entry={$\mathcal{E}_1$ only}]            {taylor(x,\coeffEIcenterLinearOnly,0.0,\coeffEIoneLinearOnly,0.0)};
            \addplot [domain=\xmin:\xmax, myFunction={15000}{1pt}, orange, densely dotted, legend entry={$\mathcal{E}_2$ only}] {quadraticTermInverted(x,\coeffEIcenterQuadraticOnly,\coeffEItwoQuadraticOnly)};
          }{}
          \ifbool{produceNfTtricPlot}{%
            \draw[dashed, gray, thin] (0,0) -- (0,10);
            % Add invisible named plots to then fill between and put only marks on top
            \pgfplotsset{mark size=1.65pt, legend style={font=\footnotesize, cells={align=center}}}
            \addplot [draw=none, smooth, name path=upper, tension=0.2] table[x index=2, y expr=\yExpr, skip first n=5]{\datafile};
            \addplot [draw=none, smooth, name path=lower, tension=0.2] table[x index=1, y expr=\yExpr, skip first n=5]{\datafile};
            \addplot [upperB, only marks, legend entry={upper\vphantom{l}\\ bound}] table[x index=2, y expr=\yExpr, skip first n=7]{\datafile};
            \addplot [lowerB, only marks, legend entry={lower\vphantom{p}\\ bound}] table[x index=1, y expr=\yExpr, skip first n=7]{\datafile};
            \addplot [extrB, legend entry={extrapolated}, legend image post style={sharp plot,|-|}, myError] table[x index=2, y expr=\yExpr, y error index=1, skip first n=1, skip coords between index={2}{20}]{\datafile};
            \addplot[red, opacity=0.3] fill between[of=lower and upper];
            \node[font=\small, text=blue]        at (axis cs: 0.05,2) {$2^\text{nd}$ order};
            \node[font=\small, text=ForestGreen] at (axis cs: 0.19,5) {$1^\text{st}$ order triple};
          }{}
          \ifbool{produceMpsTPlot}{%
            \pgfplotsset{legend columns=2}
            \addplot [domain=\xmin:\xmax, myFunction, ForestGreen,                        legend entry={\phantom{N}LO $\nt\in[8,12]$}] {taylor(x,\coeffHcenterNtVIIItoXII,0.0,\coeffHoneNtVIIItoXII,0.0)};
            \addplot [domain=\xmin:\xmax, myFunction, Blue, dashed,                       legend entry={NLO $\nt\in[6,12]$}] {taylor(x,\coeffHcenterNtVItoXII,0.0,\coeffHoneNtVItoXII,\coeffHtwoNtVItoXII)};
            \addplot [domain=\xmin:\xmax, myFunction={1000}{1pt}, orange, densely dotted, legend entry={NLO $\nt\in[4, 8]\phantom{1}$}] {taylor(x,\coeffHcenterNtIVtoVIII,0.0,\coeffHoneNtIVtoVIII,\coeffHtwoNtIVtoVIII)};
           }{}
        \end{axis}

\end{tikzpicture}
\end{document}

%    \ifbool{produceBetaMfixedNtPlot}{%
%    }{}
%    \ifbool{produceBetaMfixedNfPlot}{%
%    }{}
%    \ifbool{produceMNffixedNtPlot}{%
%    }{}
%    \ifbool{produceMTfixedNfPlot}{%
%    }{}
%    \ifbool{produceMTNfVfirstorderPlot}{%
%    }{}
%    \ifbool{produceMTNfVsecondorderPlot}{%
%    }{}
%    \ifbool{produceNfTtricPlot}{%
%    }{}
%    \ifbool{produceMpsTPlot}{%
%    }{}


==> anc/staggered.dat <==
#Nf    nt     mC           mc_err       betaC        betaC_err   
2.1    4      0.00342985   0.00014216   5.23631200   0.00029900
2.2    4      0.00579062   0.00014741   5.22383600   0.00030400
2.4    4      0.01087651   0.00018941   5.20058700   0.00037500
2.6    4      0.01577053   0.00022641   5.17787900   0.00044800
2.8    4      0.02106339   0.00024375   5.15683600   0.00047350
3      4      0.02638654   0.00044527   5.13679300   0.00087450
4      4      0.05505267   0.00064677   5.05288200   0.00125350
5      4      0.08200116   0.00075033   4.98281400   0.00148250
6      4      0.10777310   0.00060786   4.92335900   0.00123300
7      4      0.13082070   0.00083899   4.86918600   0.00175800
8      4      0.15387100   0.00113270   4.82332200   0.00238650
3      6      0.00250347   0.00032365   5.21261300   0.00121700
3.6    6      0.00910079   0.00020334   5.13964600   0.00074050
4      6      0.01391539   0.00015581   5.09527700   0.00053800
4.4    6      0.01836573   0.00035859   5.05159700   0.00121650
5      6      0.02613629   0.00027726   4.99314100   0.00093700
6      6      0.04012285   0.00025915   4.90810200   0.00086850
7      6      0.05372048   0.00026624   4.83085900   0.00089250
5      8      0.00608329   0.00012658   4.96169200   0.00079600
6      8      0.01250000   0.00250000   4.84663500   0.01464800
7      8      0.01750000   0.00250000   4.73091000   0.01409000


==> anc/staggered_Nf-Ttric.dat <==
#Nf       Nf_err    aT_t-extrap
1.71910   0.02385   0.25000
2.22671   0.07673   0.16667

#Nf       aT_t-lower   aT_t-upper
1.71910   0.25000      0.25000
2.22671   0.16667      0.16667
3         0.11343      0.15173
4         0.05305      0.12510
5         0.02296      0.10726
6         0.00000      0.09749
7         0.00000      0.08662


==> anc/wilson.dat <==
#nf	  nt    mC      mC_err
3     4     0.997   0.003
3     6     0.6605  0.0011
3     8     0.4196  0.002
3     10    0.2711  0.0017
3     12    0.1749  0.0055
  

